UFO: Chain-of-Evaluation for Omni-Condition Alignment in Multi-Modal Image Generation

Multi-modal image generation, particularly subject-driven customization, has garnered growing attention in recent years. Despite the rapid advancement of generative models, their evaluation remains largely lagging. Existing methods, whether embedding-based or Multi-modal Large Language Model (MLLM)-based, evaluate alignment with each modal condition in isolation, which contradicts the simultaneous condition alignment objective of multi-modal image generation, leading to poor consistency with human judgments. To address this challenge, we propose UFO, the first unified framework for omni-condition alignment simultaneous evaluation. Specifically, UFO introduces a novel Atomized Chain-of-Evaluation paradigm, i.e., it first decomposes omni-condition alignment into a sequential chain of fine-grained, disentangled Atomic Evaluation Units (AEUs), categorizes them into distinct modality-relevance classes, and then employs general or dedicated functional calls for accurate verification of different AEU types. Experimental results demonstrate that UFO achieves the highest correlation with human evaluation preferences, delivering an average improvement of 15.25%. Furthermore, we present UFO-Bench, a dedicated benchmark designed to holistically evaluate the performance of existing customization models under the diverse mutual interactions of textual and visual conditions.

==> scripts/build.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")/.."
entry="${1:-main}"
if [[ ! "$entry" =~ ^[a-zA-Z0-9_-]+$ || ! -f "$entry.tex" ]]; then
  echo 'Pass a TeX entry basename (main or starter).' >&2; exit 1
fi
if [[ -n "${LATEX_ENGINE:-}" ]]; then
  engine="$LATEX_ENGINE"
elif command -v xelatex >/dev/null 2>&1; then
  engine="$(command -v xelatex)"
elif [[ -x "$HOME/.cache/codex-runtimes/codex-texlive/xelatex/bin/universal-darwin/xelatex" ]]; then
  engine="$HOME/.cache/codex-runtimes/codex-texlive/xelatex/bin/universal-darwin/xelatex"
else
  echo 'Install TeX Live/MacTeX, or set LATEX_ENGINE to xelatex.' >&2; exit 1
fi
export PATH="$(dirname "$engine"):$PATH"
mkdir -p build
"$engine" -interaction=nonstopmode -halt-on-error -file-line-error -output-directory=build "$entry.tex" >"build/$entry-console.log" 2>&1
if grep -q '\\bibdata' "build/$entry.aux"; then
  BIBINPUTS="$PWD:" bibtex "build/$entry" >>"build/$entry-console.log" 2>&1
fi
for pass in 2 3; do
  "$engine" -interaction=nonstopmode -halt-on-error -file-line-error -output-directory=build "$entry.tex" >>"build/$entry-console.log" 2>&1
done
echo "Built $PWD/build/$entry.pdf"


==> scripts/build_reference_book.py <==
"""Build a Chinese visual reference booklet from inspected public-paper covers."""
from pathlib import Path
from xml.sax.saxutils import escape
from reportlab.pdfgen import canvas
from reportlab.lib.colors import HexColor
from reportlab.lib.pagesizes import A4
from reportlab.pdfbase import pdfmetrics
from reportlab.pdfbase.ttfonts import TTFont
from reportlab.platypus import Paragraph
from reportlab.lib.styles import ParagraphStyle

ROOT=Path(__file__).resolve().parents[2]
REF=ROOT/'tmp/pdfs/framex-references'
OUT=ROOT/'output/pdf/FrameX_论文版式参考与推荐.pdf'
pdfmetrics.registerFont(TTFont('CJK','/System/Library/Fonts/Supplemental/Arial Unicode.ttf'))
pdfmetrics.registerFont(TTFont('Latin','/System/Library/Fonts/Supplemental/Arial.ttf'))
pdfmetrics.registerFont(TTFont('LatinBold','/System/Library/Fonts/Supplemental/Arial Bold.ttf'))
INK='#141A17'; GREEN='#123E2D'; MUTED='#5D6861'; TEAL='#167D8D'
W,H=A4
styles={
 'body':ParagraphStyle('body',fontName='CJK',fontSize=10,leading=16,textColor=HexColor(INK),wordWrap='CJK'),
 'small':ParagraphStyle('small',fontName='CJK',fontSize=8.4,leading=12.5,textColor=HexColor(MUTED),wordWrap='CJK'),
 'title':ParagraphStyle('title',fontName='CJK',fontSize=16,leading=22,textColor=HexColor(GREEN),wordWrap='CJK'),
 'paper':ParagraphStyle('paper',fontName='Latin',fontSize=10,leading=13,textColor=HexColor(INK)),
}
def para(c,text,x,top,width,style='body'):
 p=Paragraph(text,styles[style]);_,h=p.wrap(width,600);p.drawOn(c,x,top-h);return top-h

cases=[
 dict(id='seedance',name='01  ByteDance Seed',paper='Seedance 1.0',url='https://arxiv.org/abs/2506.09113',tag='最推荐借鉴：品牌技术报告',
 observations='实测版式：蓝色品牌页眉、两条细横线、居中无衬线标题、圆角摘要框和单栏正文。首页即展示评估图。',
 opinion='我喜欢它清晰的品牌层级，尤其适合视频生成团队。Frame-X 可以沿用层级与单栏结构，把蓝色换为墨绿，摘要边框改为浅暖白底。',
 colors=['#315CC5','#3CBFC3','#FFFFFF'],status='类型：公开论文样式参考；未确认官方通用模板包。'),
 dict(id='qwen3',name='02  Alibaba · Qwen',paper='Qwen3 Technical Report',url='https://arxiv.org/abs/2505.09388',tag='最推荐借鉴：克制与留白',
 observations='实测版式：左上角紫色标志、右上角日期、细分隔线、居中衬线标题和单栏摘要。正文大面积保留黑白。',
 opinion='高级感来自留白与很少的品牌色。适合长期复用的实验室报告。建议借鉴它的轻页眉，减少首页框线，让论文标题成为视觉中心。',
 colors=['#6948E8','#242424','#FFFFFF'],status='类型：公开技术报告；未确认 Qwen 官方通用模板包。'),
 dict(id='adobe-dmd2',name='03  Adobe Research + MIT',paper='Improved Distribution Matching Distillation for Fast Image Synthesis',url='https://arxiv.org/abs/2405.14867',tag='推荐借鉴：经典学术秩序',
 observations='实测版式：标题上下粗细横线、黑色衬线标题、居中作者与单位、收窄的摘要栏。整体呈经典 NeurIPS 风格。',
 opinion='它的优势是严谨和稳定，而非 Adobe 品牌配色。适合希望保留强烈会议论文气质的版本。建议借鉴标题秩序与正文密度。',
 colors=['#111111','#767676','#FFFFFF'],status='Adobe 官网列为 NeurIPS 2024；此处检查的是 arXiv v2。'),
 dict(id='flux-kontext',name='04  Black Forest Labs',paper='FLUX.1 Kontext',url='https://arxiv.org/abs/2506.15742',tag='推荐借鉴：黑白与字形对比',
 observations='实测版式：黑色粗细标题横线、模型名粗斜体、紧凑作者区、单栏正文。绿色主要出现在引文，正文没有大面积品牌底色。',
 opinion='模型名的字形差异带来辨识度，结构仍然传统。适合内容很强、视觉表达希望安静的团队；不建议照搬高饱和绿色引文。',
 colors=['#111111','#4D755D','#FFFFFF'],status='类型：公开技术报告的实际版式；非已确认模板包。'),
 dict(id='wan',name='05  Alibaba · Wan',paper='Wan: Open and Advanced Large-Scale Video Generative Models',url='https://arxiv.org/abs/2503.20314',tag='推荐借鉴：浅色图表系统',
 observations='实测版式：小型大写风格标题、单栏衬线正文、青色项目链接。首页图表用浅蓝、薄荷、淡金和灰色区分模型。',
 opinion='正文结构偏传统，我更推荐它的低饱和图表配色。可将其中的青色与淡金迁移到 Frame-X 方法图和可视化中。',
 colors=['#5BAAB0','#B8D9AE','#E9CD79'],status='类型：阿里 Wan 团队公开报告；此处检查 arXiv v4。'),
 dict(id='stream-r1',name='06  本次基准 · Stream-R1',paper='Stream-R1',url='https://arxiv.org/abs/2605.03849',tag='最终建议：结构延续，品牌升级',
 observations='原文版式：双机构标志、蓝色分隔线、无衬线标题、蓝色摘要边框与章节标题；摘要后直接进入正文。',
 opinion='新模板采用原文的章节逻辑，结合 Seed 的品牌层级、Qwen 的留白，再加入名片的墨绿、青绿和浅金。标题左对齐，正文保持白底。',
 colors=['#123E2D','#167D8D','#C7A75D','#F8F5F0'],status='新模板：独立编写的 framexpaper.cls；已用 XeLaTeX 渲染。'),
]
c=canvas.Canvas(str(OUT),pagesize=A4)
c.setTitle('Frame-X 论文版式参考与推荐');c.setAuthor('Frame-X design review')
for page in range(3):
 c.setFillColor(HexColor('#F8F5F0'));c.rect(0,H-12,W,12,fill=1,stroke=0)
 c.setFillColor(HexColor(GREEN));c.setFont('LatinBold',13);c.drawString(38,H-40,'Frame-X / RESEARCH DESIGN')
 c.setFont('CJK',23);c.drawString(38,H-76,'论文版式参考与推荐')
 c.setFillColor(HexColor(MUTED));c.setFont('CJK',9);c.drawString(38,H-97,['品牌层级与留白','经典黑白论文风格','视频领域参考与最终取舍'][page])
 c.setFont('Latin',9);c.drawRightString(W-38,H-40,f'0{page+1} / 03')
 for row in range(2):
  item=cases[page*2+row]; top=H-124-row*322; bottom=top-301
  c.setStrokeColor(HexColor('#D3DBD4'));c.setLineWidth(.4);c.line(38,top,W-38,top)
  img=REF/(item['id']+'-first.png')
  from PIL import Image
  with Image.open(img) as im: iw,ih=im.size
  dw=181;dh=dw*ih/iw
  c.setFillColor(HexColor('#F2F3F1'));c.rect(38,bottom+14,187,273,fill=1,stroke=0)
  c.drawImage(str(img),41,bottom+17+(267-dh)/2,width=dw,height=dh,mask='auto')
  x=242; width=W-38-x
  y=para(c,escape(item['name']),x,top-12,width,'title')-5
  y=para(c,escape(item['paper']),x,y,width,'paper')-10
  c.setFont('CJK',9);c.setFillColor(HexColor(TEAL));c.drawString(x,y-9,item['tag']);y-=28
  y=para(c,item['observations'],x,y,width)-10
  y=para(c,item['opinion'],x,y,width)-12
  for j,col in enumerate(item['colors']):
   c.setFillColor(HexColor(col));c.setStrokeColor(HexColor('#D3DBD4'));c.rect(x+j*29,y-13,23,13,fill=1,stroke=1)
  y-=29
  y=para(c,item['status'],x,y,width,'small')-6
  c.setFont('CJK',8.5);c.setFillColor(HexColor(TEAL));label='查看原论文 PDF  →';c.drawString(x,y-9,label)
  c.linkURL(item['url'].replace('/abs/','/pdf/'),(x,y-13,x+170,y+2),relative=0)
  if y-13<bottom: raise ValueError((item['id'],'Text overflow',y,bottom))
 para(c,'说明：左侧为实际 PDF 首页缩略图。以上是具体论文的观察与设计判断，不代表公司统一官方模板；色块为建议搭配，非官方色值规范。',38,65,W-76,'small')
 c.setFont('Latin',7);c.setFillColor(HexColor(MUTED));c.drawString(38,25,'Inspected 2026-09-05 · Sources: arXiv; Adobe Research publication page')
 c.showPage()
c.save();print(OUT)

